The Atacama Cosmology Telescope: The Two-Season ACTPol Sunyaev-Zel'dovich Effect Selected Cluster Catalog

We present a catalog of 182 galaxy clusters detected through the Sunyaev-Zel'dovich effect by the Atacama Cosmology Telescope in a contiguous 987.5 deg$^{2}$ field. The clusters were detected as SZ decrements by applying a matched filter to 148 GHz maps that combine the original ACT equatorial survey with data from the first two observing seasons using the ACTPol receiver. Optical/IR confirmation and redshift measurements come from a combination of large public surveys and our own follow-up observations. Where necessary, we measured photometric redshifts for clusters using a pipeline that achieves accuracy $\Delta z/(1 + z)=0.015$ when tested on SDSS data. Under the assumption that clusters can be described by the so-called Universal Pressure Profile and its associated mass-scaling law, the full signal-to-noise > 4 sample spans the mass range $1.6 < M^{\rm UPP}_{\rm 500c}/10^{14}{\rm M}_{\odot}<9.1$, with median $M^{\rm UPP}_{\rm 500c}=3.1 \times 10^{14}$ M$_{\odot}$. The sample covers the redshift range $0.1 < z < 1.4$ (median $z = 0.49$) and 28 clusters are new discoveries (median $z = 0.80$). We compare our catalog with other overlapping cluster samples selected using the SZ, optical,and X-ray wavelengths. We find the ratio of the UPP-based SZ mass to richness-based weak-lensing mass is $\langle M^{\rm UPP}_{\rm 500c} \rangle / \langle M^{\rm \lambda WL}_{\rm 500c} \rangle = 0.68 \pm 0.11$. After applying this calibration, the mass distribution for clusters with $M_{\rm 500c} > 4 \times 10^{14}$ M$_{\odot}$ is consistent with the number of such clusters found in the South Pole Telescope SZ survey.

==> figures_R1/MAKE_SMALLER_FILESIZES.sh <==
gs -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=/prepress -sOutputFile=ACT148Montage_small.pdf ACT148Montage.pdf
mv ACT148Montage_small.pdf ACT148Montage.pdf



==> figures_R1/combineMultiPanelFigs.py <==
"""

Combine the various multi-panel figs into single .pdfs

"""

import sys
import os
import datetime
from nemo import *
import pyfits
from astLib import *
import pylab
import pickle
import glob
from PIL import Image
import numpy as np
import operator
import astropy.table as atpy
import IPython
pylab.matplotlib.interactive(False)

#-------------------------------------------------------------------------------------------------------------
def makePDF(plotFilesList, outFile, maxFigsPerRow = 8, maxFigsPerPage = 80, figPageWidth = None, figPageHeight = None):
    """Makes a .pdf file containing plots. 
        outFile = the name of the output .pdf file under the current dir.
    
    """
    
    rootName=outFile.replace(".pdf", "")
    
    # Write .tex heading
    writer=file(outFile.replace(".pdf", ".tex"), "wb")
    writer.write("\documentclass[a4paper,10pt]{article}\n")
    #writer.write("\\special{papersize=5in,5in}\n")
    ##writer.write("\\setlength{\pdfpagewidth}{2in}\n")
    ##writer.write("\\setlength{\pdfpageheight}{2in}\n")
    writer.write("\usepackage{graphicx}\n")
    writer.write("\usepackage{fancyhdr}\n")
    writer.write("\usepackage{subfig}\n\n")
    writer.write("\\oddsidemargin -20mm\n")
    writer.write("\\evensidemargin -20mm\n")
    writer.write("\\textwidth 200mm\n")
    writer.write("\\headheight 10mm\n")
    writer.write("\\topmargin -25mm\n\n")
    writer.write("\\pagestyle{fancy}\n")
    writer.write("\\fancyhead{}\n")
    writer.write("\\fancyfoot{}\n")
    writer.write("\\captionsetup[subfloat]{captionskip=0pt, topadjust=0pt, nearskip=0pt, farskip=0pt}\n")
    writer.write("\\renewcommand{\\headrulewidth}{0pt}\n")
    writer.write("\\renewcommand{\\footrulewidth}{0pt}\n")
    #writer.write("\\fancyhead[C]{%s}\n\n" % (rootName))
    writer.write("\\begin{document}\n\n")
    
    files=plotFilesList
    
    figcount=0  # resets, used to count how many figs on a page
    rowfigcount=1   # resets, used to count how many figs on a row
    fileCounter=1   # doesn't reset, used to count how many figs in a document
    for k in range(len(files)):
        
        renamedFile=files[k]
        
        if figcount == 0:
            writer.write("\\begin{figure}\n")
            writer.write("\\centering\n")
        writer.write("\subfloat{\includegraphics[height=20mm]{"+renamedFile+"}}")
        
        # Bit below handles putting two floats per row in fig
        #if rowfigcount % 2 == 0 and rowfigcount != maxFigsPerRow:
            #writer.write("\\hskip 4pt\n")
            #rowfigcount=rowfigcount+1
        #elif rowfigcount == maxFigsPerRow:
            #writer.write("\\\\\n")
            #rowfigcount=1
        #else:
            #writer.write("\\hskip 1pt\n")
            #rowfigcount=rowfigcount+1

        # Simple, if we only have one band
        if rowfigcount == maxFigsPerRow:
            writer.write("\\\\\n")
            rowfigcount=1
        else:
            writer.write("\\hskip 1pt\n")
            rowfigcount=rowfigcount+1
            
        figcount=figcount+1
        fileCounter=fileCounter+1
        if figcount == maxFigsPerPage:
            writer.write("\end{figure}\n\n")
            writer.write("\clearpage\n\n")
            figcount=0
    
    if figcount!=0:
        writer.write("\end{figure}\n\n")
        writer.write("\clearpage\n\n")

    writer.write("\end{document}\n")
    
    writer.close()
    
    os.system("pdflatex --shell-escape %s" % (outFile.replace(".pdf", ".tex")))
    
    # Clean up
    #os.system("rm %s.tex" % (rootName))
    os.system("rm %s.aux" % (rootName))
    os.system("rm %s.log" % (rootName))
    #os.system("rm fig*.png")

    # Crop to appropriate size
    os.system("pdfcrop --margins 1 %s %s" %(outFile, outFile))
    print ">>> Made %s ok" % (outFile)
    
    os.system("pdftops %s %s -eps" % (outFile, outFile.replace(".pdf", ".eps")))
    print ">>> Made %s ok" % (outFile.replace(".pdf", ".eps"))

#-------------------------------------------------------------------------------------------------------------
# Main

# Fig. 12
plotFilesList=['pz_ACT-CL_J0214p6-0433.pdf',
               'pz_ACT-CL_J0223p9-0835.pdf',
               'pz_ACT-CL_J0239p8-0134.pdf',
               'pz_ACT-CL_J0140p0-0554.pdf',
               'pz_ACT-CL_J2345p5+0324.pdf',
               'pz_ACT-CL_J0051p7+0242.pdf']
makePDF(plotFilesList, "combined_fig12.pdf", maxFigsPerRow = 2, maxFigsPerPage = 80, 
        figPageWidth = None, figPageHeight = None)

# Fig. 13
plotFilesList=['SDSS_J0214p7-0433.pdf',
              'SDSS_J0224p0-0835.pdf',
              'SDSS_J0239p9-0134.pdf',
              'SDSS_J0140p0-0554.pdf',
              'SDSS_J2345p5+0324.pdf',
              'SDSS_J0051p8+0243.pdf']
makePDF(plotFilesList, "combined_fig13.pdf", maxFigsPerRow = 3, maxFigsPerPage = 80, 
        figPageWidth = None, figPageHeight = None)

# Fig. 15
plotFilesList=['comparison_ACTPol_specZs_vs_zCluster_UnifiedACTPolCatalog_SDSSDR12_flatMagPrior.pdf',
               'comparison_ACTPol_specZs_vs_zCluster_UnifiedACTPolCatalog_S82_flatMagPrior.pdf']
makePDF(plotFilesList, "combined_fig15.pdf", maxFigsPerRow = 1, maxFigsPerPage = 80, 
        figPageWidth = None, figPageHeight = None)

# Fig. 16
plotFilesList=['SOAR_J0019p8+0210.pdf',
               'SOAR_J0153p7-0144.pdf',
               'SOAR_J2326p0-0246.pdf',
               'APOSOAR_J0005p1-0138.pdf',
               'APOSOAR_J0125p3-0802.pdf',
               'APOSOAR_J2347p6+0116.pdf']
makePDF(plotFilesList, "combined_fig16.pdf", maxFigsPerRow = 3, maxFigsPerPage = 80, 
        figPageWidth = None, figPageHeight = None)

# Fig. 26
plotFilesList=['M500Ratio_PSZ2_splitredshift.pdf',
               'PSZ2VolLimit.pdf']
makePDF(plotFilesList, "combined_fig26.pdf", maxFigsPerRow = 2, maxFigsPerPage = 80, 
        figPageWidth = None, figPageHeight = None)


#print ">>> Making montage plots ..."
#numRows=imageOptions['numRows']
#numCols=imageOptions['numCols']
#sourceBrowser.montage(montageObjects, numCols, numRows, outDir+os.path.sep+"ACT148Montage.eps", outDir+os.path.sep+"ACTImages")
#if imageOptions['Stripe82Color'] == True:
    #montage(montageObjects, numCols, numRows, outDir+os.path.sep+"Stripe82Montage.png", outDir+os.path.sep+"Stripe82ColorImages")


